Spatial changes in park visitation at the onset of the pandemic

The COVID-19 pandemic disrupted the mobility patterns of a majority of Americans beginning in March 2020. Despite the beneficial, socially distanced activity offered by outdoor recreation, confusing and contradictory public health messaging complicated access to natural spaces. Working with a dataset comprising the locations of roughly 50 million distinct mobile devices in 2019 and 2020, we analyze weekly visitation patterns for 8,135 parks across the United States. Using Bayesian inference, we identify regions that experienced a substantial change in visitation in the first few weeks of the pandemic. We find that regions that did not exhibit a change were likely to have smaller populations, and to have voted more republican than democrat in the 2020 elections. Our study contributes to a growing body of literature using passive observations to explore who benefits from access to nature.

==> state_and_county_votes.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Nov 29 09:34:49 2021

@author: beegly
"""

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from scipy import stats



# load in the beast results
beast_res = pd.read_csv("/Users/beegly/park_cp_paper/Rbeast/beast_results_states.csv",
                   dtype={'state':str},converters={"cps": lambda x: x.strip("[]").split(", ")})

#drop the row that corresponds to no state 
beast_res = beast_res.dropna(subset=['state'])

beast_res = beast_res[['state','cps']]

#this is to fix the format of the changepoint column
def cps_fixer(x):
    x_new =[]
    for y in x:
        try:
            x_new.append(float(y[1:-1]))
        except ValueError:
            x_new.append(np.nan)    
    x_new.sort()
    return x_new

beast_res['cps'] = beast_res['cps'].apply(cps_fixer)

beast_res['init_cp'] = beast_res['cps'].apply(lambda x: 50.0 in x)

#beast_res = beast_res[beast_res['init_cp']==True]

beast_res['pandemic_cp'] = beast_res['cps'].apply(lambda x: ( (62<=max(x)) & (65>=max(x)) ))


votes=pd.read_csv("/Users/beegly/park_cp_paper/data/election_data/president.csv",
                  dtype={'state_fips':str})

def fips_fixer(x):
    if len(x)<2:
        x = "0"+x
    return x

votes['state_fips'] = votes['state_fips'].apply(fips_fixer)

votes = votes[votes['year']==2020]

votesR = votes[votes['party_simplified']=='REPUBLICAN']
votesR = votesR[['state_fips','party_simplified','candidatevotes','totalvotes']]

votesR['pct_rep']=votesR.apply(lambda x: x['candidatevotes']/x['totalvotes'],axis=1)

votesR = votesR.groupby('state_fips').sum()

votesR = votesR.reset_index()

votesR = votesR.rename(columns={'state_fips':'state'})
votesR = votesR[['state','pct_rep']]

votesD = votes[votes['party_simplified']=='DEMOCRAT']
votesD = votesD[['state_fips','party_simplified','candidatevotes','totalvotes']]

votesD['pct_dem']=votesD.apply(lambda x: x['candidatevotes']/x['totalvotes'],axis=1)

votesD = votesD.groupby('state_fips').sum()

votesD = votesD.reset_index()

votesD = votesD.rename(columns={'state_fips':'state'})
votesD = votesD[['state','pct_dem']]

votesL = votes[votes['party_simplified']=='LIBERTARIAN']
votesL = votesL[['state_fips','party_simplified','candidatevotes','totalvotes']]

votesL['pct_lib']=votesL.apply(lambda x: x['candidatevotes']/x['totalvotes'],axis=1)

votesL = votesL.groupby('state_fips').sum()

votesL = votesL.reset_index()

votesL = votesL.rename(columns={'state_fips':'state'})
votesL = votesL[['state','pct_lib']]

state_cps = beast_res.merge(votesR, on='state')
state_cps = state_cps.merge(votesD, on='state')

#exclude DC
#state_cps = state_cps[state_cps['state']!='11']


gs = gridspec.GridSpec(2, 2)

fig,((ax1,ax2),(ax3,ax4)) = plt.subplots(2,2,sharex=True, figsize=(12,8))

#ax1 = fig.add_subplot(gs[0, 0]) # row 0, col 0
no_cp_d = state_cps[state_cps['pandemic_cp']==False]['pct_dem']  
has_cp_d = state_cps[state_cps['pandemic_cp']==True]['pct_dem']  

no_cp_r = state_cps[state_cps['pandemic_cp']==False]['pct_rep']  
has_cp_r = state_cps[state_cps['pandemic_cp']==True]['pct_rep']  

r = [min(no_cp_r.min(),has_cp_r.min()),max(no_cp_r.max(),has_cp_r.max())]
r=[0,1]
b=np.histogram(np.hstack((no_cp_d,has_cp_d)), bins=11)[1]
b=np.histogram((0,1), bins=15)[1]

ax1.hist(no_cp_d, bins=b, alpha=0.5, color='green',
       label='no_cp_d',density=True,range=r)
ax1.hist(has_cp_d, bins=b, alpha=0.5, color='magenta',
       label='cp_detected',density=True,range=r)
ax1.annotate('States',(-0.03,4),fontsize=12)

ax1.axvline(x=0.5,linestyle='--',color='k', linewidth=1)
ax1.set_title('Democrat')
#ax1.legend()

#ax2 = fig.add_subplot(gs[0, 1]) # row 0, col 1

ax2.hist(no_cp_r, bins=b, alpha=0.5, color='green',
       label='no_cp_r',density=True,range=r)
ax2.hist(has_cp_r, bins=b, alpha=0.5, color='magenta',
       label='cp_detected',density=True,range=r)
ax2.axvline(x=0.5,linestyle='--',color='k', linewidth=1)
ax2.set_title('Republican')
#ax2.legend()

    
print("democratic state KS test results",stats.ks_2samp(has_cp_d,no_cp_d))
print("republican state KS test results",stats.ks_2samp(has_cp_r,no_cp_r))




""" COUNTY"""


# load in the beast results
beast_res = pd.read_csv("/Users/beegly/park_cp_paper/beast_example_fig/beast_county_plus_max_vis.csv",
                   dtype={'county':str,'mean_vis':float},converters={"cps": lambda x: x.strip("[]").split(", ")})

# #drop the counties with visitation below threshold
beast_res = beast_res[beast_res['mean_vis']>(10**(-5.5))]



votes=pd.read_csv("/Users/beegly/park_cp_paper/data/election_data/county_president.csv",
                  dtype={'county_fips':str})

def fips_fixer(x):
    try:
        if len(x)<5:
            x = "0"+x
        return x
    except:
        return 'bad'

votes['county_fips'] = votes['county_fips'].apply(fips_fixer)
votes=votes[votes['county_fips']!='bad']

votes = votes[votes['year']==2020]

votesR = votes[votes['party']=='REPUBLICAN']
votesR = votesR[['county_fips','party','candidatevotes','totalvotes']]

votesR['pct_rep']=votesR.apply(lambda x: x['candidatevotes']/x['totalvotes'],axis=1)

votesR = votesR.groupby('county_fips').sum()

votesR = votesR.reset_index()

votesR = votesR.rename(columns={'county_fips':'county'})
votesR = votesR[['county','pct_rep']]

votesD = votes[votes['party']=='DEMOCRAT']
votesD = votesD[['county_fips','party','candidatevotes','totalvotes']]

votesD['pct_dem']=votesD.apply(lambda x: x['candidatevotes']/x['totalvotes'],axis=1)

votesD = votesD.groupby('county_fips').sum()

votesD = votesD.reset_index()

votesD = votesD.rename(columns={'county_fips':'county'})
votesD = votesD[['county','pct_dem','totalvotes']]

county_cps = beast_res.merge(votesR, on='county')
county_cps = county_cps.merge(votesD, on='county')

county_cps=county_cps[county_cps['county']!='06077']

b = 12

gs = gridspec.GridSpec(2, 2)

#fig = plt.figure()

#ax3 = fig.add_subplot(gs[1, 0],sharex=ax1) 
no_cp_d = county_cps[county_cps['pandemic_cp']==False]['pct_dem']  
has_cp_d = county_cps[county_cps['pandemic_cp']==True]['pct_dem']

# this is incase we want to weight by total votes
w1= county_cps[county_cps['pandemic_cp']==False]['totalvotes']  
w2 = county_cps[county_cps['pandemic_cp']==True]['totalvotes']    

b=np.histogram(np.hstack((no_cp_d,has_cp_d)), bins=15)[1]

ax3.hist(no_cp_d, bins=b, alpha=0.5, color='green',
       label='no_cp_d',density=True)
ax3.hist(has_cp_d, bins=b, alpha=0.5, color='magenta',
       label='cp_detected',density=True)
ax3.annotate('Counties',(-.03,3.1),fontsize=12)
#ax3.set_yticks([])
#ax3.set_xlabel("percent")
#ax3.set_title('Democrat')
ax3.axvline(x=0.5,linestyle='--',color='k', linewidth=1)
#ax3.legend()

#ax4 = fig.add_subplot(gs[1, 1],sharex=ax2)

no_cp_r = county_cps[county_cps['pandemic_cp']==False]['pct_rep']  
has_cp_r = county_cps[county_cps['pandemic_cp']==True]['pct_rep']  


ax4.hist(no_cp_r, bins=b, alpha=0.5, color='green',
       label='no_cp_r',density=True)
ax4.hist(has_cp_r, bins=b, alpha=0.5, color='magenta',
       label='cp_detected',density=True)
#ax4.set_yticks([])
#ax4.set_xlabel("percent")
#ax4.set_title('Republican')
ax4.axvline(x=0.5,linestyle='--',color='k',linewidth=1)
ax4.legend()

fig.supxlabel('Voteshare')
fig.tight_layout()
fig.savefig("county_and_state_vote_together.pdf")
    
print("the democrat distribution KS test results:",stats.ks_2samp(has_cp_d,no_cp_d))
print("the republican distribution KS test results:",stats.ks_2samp(has_cp_r,no_cp_r))
